Charge Density Modulation and Defect Ordering in Na$_x$MnBi$_y$ magnetic semimetal

The I-Mn-V antiferromagnet, NaMnBi, develops a very large positive magnetoresistance (MR) up to 10,000% at 2 K and 9 T in crystals showing a semiconductor-to-metal transition (SMT). In the absence of an SMT, a modest (20%) MR is achieved. Here, we show that upon cooling below the magnetic transition, a spatial modulation appears giving rise to new Bragg peaks due to charge and defect ordering in a checkerboard pattern, with two kinds of modulation vectors, $q_1$=($\frac23$, 0, 1) and $q_2$=($\frac23, \frac13, \frac12$). This constitutes a superlattice transition ($T_s$) that lowers the symmetry from the high temperature centrosymmetric P4/nmm to the non-centrosymmetric P$\overline4$m2. In crystals with a large MR, a close to room temperature $T_s$ is observed with $q_1$ appearing first, followed by $q_2$. In crystals with low MR however, $T_s$ is much lower and only $q_1$ is observed. The charge modulation and spin fluctuations may both contribute to the enhancement of MR.

==> anc/SupplementalFile.tex <==
% ****** Start of file apssamp.tex ******
%
%   This file is part of the APS files in the REVTeX 4.1 distribution.
%   Version 4.1r of REVTeX, August 2010
%
%   Copyright (c) 2009, 2010 The American Physical Society.
%
%   See the REVTeX 4 README file for restrictions and more information.
%
% TeX'ing this file requires that you have AMS-LaTeX 2.0 installed
% as well as the rest of the prerequisites for REVTeX 4.1
%
% See the REVTeX 4 README file
% It also requires running BibTeX. The commands are as follows:
%
%  1)  latex apssamp.tex
%  2)  bibtex apssamp
%  3)  latex apssamp.tex
%  4)  latex apssamp.tex
%

\documentclass[reprint,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 %aps,
%pra,
prl,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-1}

\usepackage{graphicx}% Include figure files
\usepackage{filecontents}
\usepackage{tabularx}
%\usepackage{fixltx2e}
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}

%\usepackage[backend=biber, style=numeric, sorting=unsrt
 % ]{biblatex}
 
 %\addbibresource{main.bib}
    
\begin{document}

\preprint{APS/123-QED}

\title{Charge Density Modulation and Defect Ordering in Na$_x$MnBi$_y$ magnetic semimetal}

\author{A. Wegner}
\affiliation{Department of Physics, University of Virginia, Charlottesville, VA 22904, USA}
\author{D. Louca*}
\affiliation{Department of Physics, University of Virginia, Charlottesville, VA 22904, USA}
\author{K.M. Taddei}
\affiliation{Neutron Scattering Division, Oak Ridge National Laboratory, Oak Ridge, TN 37831, USA}
\author{J. Neuefeind}
\affiliation{Neutron Scattering Division, Oak Ridge National Laboratory, Oak Ridge, TN 37831, USA}
\maketitle
Two batches of crystals were grown; one batch was allowed to cool slowly in the furnace after growth, while the second batch was quenched in liquid nitrogen. The crystals typically grow in a rectangular shape and have a shiny silver surface that quickly oxidizes and becomes brown. The dimensions of the largest crystals are about 5 mm x 5 mm x 1 mm. They are easily cleaved and exfoliated.  
Clear evidence of the two superlattice transitions in Q-crystals is shown in supplemental figure 1 with a detailed temperature dependence. The first evidence for a structural transition is provided by the (2/3,0,1) Bragg peak due to a 3x3x1 supercell. This peak is quite stronger than the second peak at (2/3,1/3,1/2) that appears at a much lower temperature as shown in Fig. 1(d) of the main text. This transition is not only observed in Na doped samples but in samples with mixed Na/K doping. The diffraction pattern of a an x = 0.2 K-doped sample is shown in supplemental figure 2. In supplemental figure 3, a similar figure to the one shown in Fig. 2 of the main text but without Na ions is shown. The direction of the Bi ion displacements relative to Mn is indicated

\begin{figure}[h]
\includegraphics[width=3.2 in]{Supplemental_Q_Superlattice.png}
\caption{\label{diagram} The two superlattice peaks for the Q sample are shown as a function of temperature.}
\end{figure}

\begin{figure}[h]
\includegraphics[width = 3.2 in]{Supplemental_K_Diffraction.png}
\caption{\label{diagram} The superlattice peak for the K doped sample appears below 150 K.}
\end{figure}


\begin{figure}[h]
\includegraphics[width = 3.4 in]{Supplemental_NaMnBi_FC.png}
\caption{\label{diagram} The directions of the distortions of Bi atoms (purple) are shown in the a-b plane with black arrows.}
\end{figure}

The results from the Rietveld refinement for the two samples are summarized in Tables I and II. Table I lists the refined results for the FC crystallographic refinement and Table II lists the parameters for the Q crystals. Given that the ($\frac23, \frac13, \frac12$) superlattice peak is either absent or extremely weak in the FC crystal, the unit cell is not doubled in the c-direction. These parameters are the initial input to the PDF local structure analysis and are further refined to minimize the difference between the data and the corresponding models.

\begin{table}[h]
\centering
\caption{A list of atomic coordinates for the Na and Bi in the low temperature phase, $P\overline4m2$, of the FC crystal. The Mn atoms are located at (0, 0, 0), ($\frac12$, $\frac12$, 0), ($\frac13$, $\frac13$, 0), ($\frac16$, $\frac16$, 0), ($\frac13$, 0, 0), and ($\frac16$, $\frac12$, 0). The FC crystal has lattice constants a = b = 13.595(19) \AA, and c = 7.684(1) \AA. The $\chi^2$ for the refinement is 7.586.}
\begin{tabular}{c|cccccc}\\
Ave-FC  & x   & y   & z & Wyck. & Occ. & $U_{iso}$\\
\hline{}
Na1 & 0   & $\frac12$   & 0.354(20) & 2mm & 0.92 & 0.027(10)  \\
Na2 & 0.179(7) & 0 & 0.654(14) & .m. & 0.92 & 0.044(18)   \\
Na3 & 0.333(4)    & $\frac12$    & 0.307(8)  &  .m. & 0.92 & 0.198(10)   \\
Na4 & 0.824(4)    & 0.324(5)    & 0.658(7)  &  1 & 0.92 &  0.040(9) \\
Bi1 & 0   & $\frac12$   & 0.750(14) & 2mm & 0.97 & 0.056(17) \\
Bi2 & 0.163(3) & 0 & 0.250(10) & .m. & 0.98 & 0.012(7)   \\
Bi3 & 0.334(2)    & $\frac12$    & 0.753(4)  &  .m. & 0.98 & 0.026(3)  \\
Bi4 & 0.668(2)    & 0.163(3)    & 0.779(8)  &  1 & 0.98 & 0.017(7)  \\
\end{tabular}
\end{table}

\begin{table}[h]
\centering
\caption{A list of atomic coordinates for Na and Bi in the low temperature phase, $P\overline4m2$, of the Q crystals obtained from the Rietveld refinement. The Mn atoms are located at (0, 0, 0), ($\frac12$, $\frac12$, 0), ($\frac13$, $\frac13$, 0), ($\frac16$, $\frac16$, 0), ($\frac13$, 0, 0), ($\frac16$, $\frac12$, 0) and (0, 0, $\frac12$). The Q crystal has lattice constants a = b = 13.560(16) \AA, and c = 15.300(40) \AA. The $\chi^2$ for the refinement is 3.221.}

\begin{tabular}{c|cccccc}\\
Ave-Q   & x   & y   & z & Wyck. & Occ. & $U_{iso}$\\
\hline{}
Na1 & 0   & $\frac12$   & 0.190(9) & 2mm & 0.8 & 0.090(44)  \\
Na2 & 0 & $\frac12$ & 0.708(9) & 2mm & 0.8 &  0.027(05)  \\
Na3 & 0.844(6)   & 0    & 0.612(5)  &  .m. & 0.8 &  0.090(20)  \\
Na4 & 0.177(14)    & 0    & 0.212(7)  &  .m. & 0.8 &  0.043(36) \\
Na5 & 0.831(7)   & $\frac12$   & 0.323(5) & .m. & 0.8 & 0.064(27)  \\
Na6 & 0.372(14) & $\frac12$ & 0.717(9) & .m. &0.8 & 0.029(10)    \\
Na7 & 0.835(5)    & 0.304(4)    & 0.323(3)  &  1 & 0.8 & 0.090(80)   \\
Na8 & 0.820(6)    & 0.335(7)    & 0.864(5)  &  1 & 0.8 &  0.005(3) \\
Bi1 & 0   & $\frac12$   & 0.380(5) & 2mm & 0.57 & 0.090(28)  \\
Bi2 & 0 & $\frac12$ & 0.848(18) & 2mm & 0.57 & 0.39(19)  \\
Bi3 & 0.171(17)    & 0    & 0.934(10)  &  .m. & 0.96 & 0.80(14)  \\
Bi4 & 0.183(5)    & 0    & 0.379(4)  &  .m. & 0.96 &  0.068(26) \\
Bi5 & 0.345(6)   & $\frac12$   & 0.373(4) & .m. & 0.90 & 0.099(29)  \\
Bi6 & 0.312(6) & $\frac12$ & 0.913(4) & .m. & 0.90 &  0.055(29) \\
Bi7 & 0.672(26)    & 0.166(25)    & 0.399(15)  &  1 & 0.91 & 0.037(29)  \\
Bi8 & 0.662(24)    & 0.151(26)    & 0.881(16)  &  1 & 0.91 &  0.008(1) \\
\end{tabular}
\end{table}
Tables III and IV are the refined parameters obtained from fitting the local atomic structure. The initial input to the local model is the atomic coordinates, thermal factors and lattice parameters obtained from the Rietveld refinement. These parameters are subsequently to best fit the local atomic structure. 
\begin{table}
\centering
\caption{The atomic parameters used in the construction of the local model of Q-NaMnBi at 290 K.}
\begin{tabular}{c|ccccc}\\
Local-Q & x & y & z & Wyckoff & Occ.\\
\hline{}
Na1 & 0 & $\frac12$ & 0..236179 & 2mm & 0.8\\
Na2 & 0 & $\frac12$ & 0.709259 & 2mm & 0.8\\
Na3 &  0.135062   & 0    & 0.709562  &  .m. & 0.8\\
Na4 & 0.174958    & 0    & 0.278919  &  .m. & 0.8\\
Na5 &0.33749   & $\frac12$   & 0.375109 & .m. & 0.8\\
Na6 & 0.328630 & $\frac12$ & 0.812446 & .m. & 0.8\\
Na7 & 0.823680 & 0.337685 & 0.289399 & 1 & 0.8\\
Na8 & 0.859828 & 0.321630 & 0.796496 & 1 & 0.8\\
Bi1 & 0 & $\frac12$ & 0.327461 & 2mm & 0.92\\
Bi2 & 0 & $\frac12$ & 0.848(18) & 2mm & 0.92\\
Bi3 & 0.147857 & 0 & 0.877802 & .m. & 0.92\\
Bi4 & 0.147129 & 0 & 0.379694 & .m. & 0.92\\
Bi5 & 0.332475 & $\frac12$ & 0.412415 & .m. & 0.92\\
Bi6 & 0.339043 & $\frac12$ & 0.897915 & .m. & 0.92\\
Bi7 & 0.70004 & 0.161143 & 0.373593 & 1 & 0.92\\
Bi8 & 0.710585 & 0.176235 & 0.921601 & 1 & 0.92\\
\end{tabular}
\end{table}

\begin{table}
\centering
\caption{The atomic parameters used in the construction of the local model of Q-NaMnBi at 5 K. These values are close to the parameters obtained from the Rietveld refinement and shown in Table II.}

\begin{tabular}{c|ccccc}\\
Local-Q & x   & y   & z & Wyckoff & Occ.\\
\hline{}
Na1 & 0   & $\frac12$   & 0.116638 & 2mm & 0.8\\
Na2 & 0 & $\frac12$ & 0.649734 & 2mm & 0.8\\
Na3 & 0.13089   & 0    & 0.649734  &  .m. & 0.8\\
Na4 & 0.174684    & 0    & 0.22691  &  .m. & 0.8\\
Na5 & 0.869609   & $\frac12$   & 0.446873 & .m. & 0.8\\
Na6 & 0.401718 & $\frac12$ & 0.858172 & .m. &0.8 \\
Na7 & 0.840359    & 0.333028    & 0.286719  &  1 & 0.8\\
Na8 & 0.753483    & 0.310607    & 0.774874  &  1 & 0.8\\
Bi1 & 0   & $\frac12$   & 0.296942 & 2mm & 0.8954 \\
Bi2 & 0 & $\frac12$ & 0.808672 & 2mm & 0.8954\\
Bi3 & 0.152538    & 0    & 0.879965  &  .m. & 1\\
Bi4 & 0.170662    & 0    & 0.390007  &  .m. & 1\\
Bi5 & 0.348703   & $\frac12$   & 0.407072 & .m. & 0.8094\\
Bi6 & 0.322970 & $\frac12$ & 0.902760 & .m. & 1\\
Bi7 & 0.672782   & 0.154121    & 0.348528  &  1 & 0.91\\
Bi8 & 0.696970    & 0.166623    & 0.882599  &  1 & 0.91\\
\end{tabular}
\end{table}

\end{document}



